Adaptation Needs in Robotic Systems: Assessing Behavior Trees and Their Enhancement

Robotic systems increasingly operate in dynamic, uncertain, and open-ended environments, where design-time assumptions may no longer hold, and adaptation becomes necessary to maintain effective and safe operation. Behavior Trees (BTs) are widely used in robotic control architectures due to their modularity, readability, and reactivity. This raises a central question: are BTs sufficient to meet the adaptation needs of modern robotic systems? This paper investigates this question through a literature-driven study complemented by empirical validation. First, we derive a classification of robotic adaptation needs from the literature, organizing them into six categories: Knowledge, Perception, Actuation, System, Mission, and Environment. Then, we analyze the capabilities and limitations of classical BTs with respect to these needs. Then, we characterize BT-based approaches for adaptation from the existing literature and organize them into four primary families, i.e., generation, extension, evolution, and refinement, including approaches that combine multiple families. Our analysis shows that the modularity, flexibility, and reactivity of classical BTs are insufficient for adaptation needs involving runtime restructuring, reasoning under uncertainty, mission reinterpretation, learning, or integration with external knowledge and planning mechanisms. Enhanced BT approaches address several of these limitations, but to different extents and often with limitations of their own. Our findings relate adaptation needs to both the capabilities and limitations of classical and enhanced BTs, providing guidance on when classical BTs are sufficient, when enhanced mechanisms are needed, and which challenges remain or emerge for adaptive robotic control architectures.

==> figures/src/rq1_validation.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import matplotlib.ticker as mticker
import numpy as np

# ── Times New Roman ───────────────────────────────────────────────
plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times New Roman', 'Times', 'DejaVu Serif']
plt.rcParams['mathtext.fontset'] = 'custom'
plt.rcParams['mathtext.rm'] = 'Times New Roman'
plt.rcParams['mathtext.it'] = 'Times New Roman:italic'

# ── Data ──────────────────────────────────────────────────────────
acronyms = ['P&A', 'KNW', 'MIS', 'ENV', 'SYS']
full_names = {
    'P&A': 'Perception & Actuation',
    'KNW': 'Knowledge',
    'MIS': 'Mission',
    'ENV': 'Environment',
    'SYS': 'System',
}

data_list = [
    {'Not': 0, 'Slightly': 1, 'Moderately': 7, 'Very': 16, 'Extremely': 22, 'n': 46},
    {'Not': 0, 'Slightly': 2, 'Moderately': 5, 'Very': 19, 'Extremely': 19, 'n': 45},
    {'Not': 0, 'Slightly': 4, 'Moderately': 4, 'Very': 16, 'Extremely': 22, 'n': 46},
    {'Not': 1, 'Slightly': 5, 'Moderately': 6, 'Very': 14, 'Extremely': 20, 'n': 46},
    {'Not': 0, 'Slightly': 7, 'Moderately': 7, 'Very': 13, 'Extremely': 19, 'n': 46},
]

pct = []
for d in data_list:
    n = d['n']
    pct.append({k: d[k] / n * 100 for k in ['Not', 'Slightly', 'Moderately', 'Very', 'Extremely']})

# ── Diverging layout ─────────────────────────────────────────────
left_not      = np.array([-p['Not'] for p in pct])
left_sli      = np.array([-p['Slightly'] for p in pct])
left_mod_half = np.array([-p['Moderately'] / 2 for p in pct])
right_mod_half = np.array([p['Moderately'] / 2 for p in pct])
right_vry     = np.array([p['Very'] for p in pct])
right_ext     = np.array([p['Extremely'] for p in pct])

# ── Colors ────────────────────────────────────────────────────────
c_not      = '#c0392b'
c_slightly = '#e67e22'
c_moderate = '#bdc3c7'
c_very     = '#5499d6'
c_extreme  = '#1a5276'

# ── Figure — tighter vertically ──────────────────────────────────
fig, ax = plt.subplots(figsize=(3.5, 2.35))

y_pos = np.arange(len(acronyms))
bar_h = 0.572

# LEFT side
ax.barh(y_pos, left_mod_half, height=bar_h, color=c_moderate, edgecolor='white', linewidth=0.3)
ax.barh(y_pos, left_sli, height=bar_h, left=left_mod_half, color=c_slightly, edgecolor='white', linewidth=0.3)
ax.barh(y_pos, left_not, height=bar_h, left=left_mod_half + left_sli, color=c_not, edgecolor='white', linewidth=0.3)

# RIGHT side
ax.barh(y_pos, right_mod_half, height=bar_h, color=c_moderate, edgecolor='white', linewidth=0.3)
ax.barh(y_pos, right_vry, height=bar_h, left=right_mod_half, color=c_very, edgecolor='white', linewidth=0.3)
ax.barh(y_pos, right_ext, height=bar_h, left=right_mod_half + right_vry, color=c_extreme, edgecolor='white', linewidth=0.3)

# ── Percentage labels inside bars ─────────────────────────────────
means_list = [4.28, 4.22, 4.22, 4.02, 3.96]

for i in range(len(acronyms)):
    p = pct[i]

    vry_start = right_mod_half[i]
    vry_w = right_vry[i]
    if vry_w > 8:
        ax.text(vry_start + vry_w / 2, i, f'{vry_w:.0f}%',
                ha='center', va='center', fontsize=5.5, color='white', fontweight='bold')

    ext_start = vry_start + vry_w
    ext_w = right_ext[i]
    if ext_w > 8:
        ax.text(ext_start + ext_w / 2, i, f'{ext_w:.0f}%',
                ha='center', va='center', fontsize=5.5, color='white', fontweight='bold')

    sli_start = left_mod_half[i]
    sli_w = left_sli[i]
    if abs(sli_w) > 6:
        ax.text(sli_start + sli_w / 2, i, f'{abs(sli_w):.0f}%',
                ha='center', va='center', fontsize=5.5, color='white', fontweight='bold')

    mod_total = p['Moderately']
    if mod_total > 8:
        ax.text(0, i, f'{mod_total:.0f}%',
                ha='center', va='center', fontsize=5, color='#444444')

    total_right = right_mod_half[i] + right_vry[i] + right_ext[i]
    ax.text(total_right + 1.5, i, f'M={means_list[i]:.2f}',
            ha='left', va='center', fontsize=5.5, color='#333333', style='italic')

# ── Acronym legend above the plot ─────────────────────────────────
line1 = '   '.join([f'{acr} = {full_names[acr]}' for acr in acronyms[:3]])
line2 = '   '.join([f'{acr} = {full_names[acr]}' for acr in acronyms[3:]])
fig.text(0.55, 0.97, line1, ha='center', va='top', fontsize=5.5, fontstyle='italic')
fig.text(0.55, 0.925, line2, ha='center', va='top', fontsize=5.5, fontstyle='italic')

# ── Axes ─────────────────────────────────────────────────────────
ax.set_yticks(y_pos)
ax.set_yticklabels(acronyms, fontsize=6.5, fontweight='bold')
ax.set_xlim(-35, 108)
ax.set_xlabel('Percentage of respondents', fontsize=7, labelpad=3)
ax.xaxis.set_major_formatter(mticker.FuncFormatter(lambda x, _: f'{abs(x):.0f}%'))
ax.xaxis.set_major_locator(mticker.MultipleLocator(20))
ax.axvline(0, color='#555555', linewidth=0.6, zorder=3)
ax.tick_params(axis='x', labelsize=6, pad=2)
ax.tick_params(axis='y', left=False, pad=2)
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['left'].set_visible(False)
ax.spines['bottom'].set_linewidth(0.4)
ax.grid(axis='x', linewidth=0.25, alpha=0.5, color='#cccccc')
ax.set_axisbelow(True)
ax.invert_yaxis()

# ── Color legend — single row ────────────────────────────────────
handles = [
    plt.Rectangle((0, 0), 1, 1, fc=c_not),
    plt.Rectangle((0, 0), 1, 1, fc=c_slightly),
    plt.Rectangle((0, 0), 1, 1, fc=c_moderate),
    plt.Rectangle((0, 0), 1, 1, fc=c_very),
    plt.Rectangle((0, 0), 1, 1, fc=c_extreme),
]
labels_leg = ['Not', 'Slightly', 'Moderately', 'Very', 'Extremely']
ax.legend(handles, labels_leg, loc='upper center', bbox_to_anchor=(0.5, -0.22),
          ncol=5, fontsize=5, frameon=False,
          handlelength=0.8, handletextpad=0.25, columnspacing=0.5)

plt.tight_layout(rect=[0, 0.10, 1, 0.91])

outpath = 'rq1_validation.pdf'
fig.savefig(outpath, format='pdf', bbox_inches='tight', dpi=300)
fig.savefig('rq1_validation.png', format='png', bbox_inches='tight', dpi=300)
print(f'Saved to {outpath}')
plt.close()

==> figures/src/rq2_validation.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import matplotlib.ticker as mticker
import matplotlib.patches as mpatches
import matplotlib.lines as mlines
import numpy as np

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times New Roman', 'Times', 'DejaVu Serif']

families = ['P&A', 'KNW', 'SYS', 'MIS', 'ENV']
n_resp = 46

classical = np.array([ 2,  7,  5,  6,  4], dtype=float)
update    = np.array([ 4,  8,  9, 13,  5], dtype=float)
extend    = np.array([ 3,  6,  7,  9,  8], dtype=float)
external  = np.array([18, 10,  9,  6,  7], dtype=float)
both      = np.array([15, 12, 12, 10, 18], dtype=float)
none      = np.array([ 4,  3,  4,  2,  4], dtype=float)

p_classical = classical / n_resp * 100
p_update    = update / n_resp * 100
p_extend    = extend / n_resp * 100
p_external  = external / n_resp * 100
p_both      = both / n_resp * 100
p_none      = none / n_resp * 100

tab20c = plt.cm.tab20c.colors
c_classical = tab20c[0]   # dark blue
c_update    = tab20c[1]   # mid blue
c_extend    = tab20c[2]   # light blue
c_external  = tab20c[4]   # dark orange
c_both      = tab20c[12]  # dark purple (was green, now colorblind-safe)
c_none      = tab20c[18]  # mid gray

segments = [
    ('Classical',  p_classical, c_classical),
    ('Update BT',  p_update,    c_update),
    ('Extend BT',  p_extend,    c_extend),
    ('External',   p_external,  c_external),
    ('BT + Ext.',  p_both,      c_both),
    ('None',       p_none,      c_none),
]

fig, ax = plt.subplots(figsize=(3.5, 3.0))

y_pos = np.arange(len(families))
bar_h = 0.55

lefts = np.zeros(len(families))
bars_data = []
for name, pcts, color in segments:
    ax.barh(y_pos, pcts, height=bar_h, left=lefts, color=color,
            edgecolor='white', linewidth=0.5)
    bars_data.append((name, pcts, color, lefts.copy()))
    lefts += pcts

# Cluster separators
for i in range(len(families)):
    for x_val in [
        p_classical[i],
        p_classical[i] + p_update[i] + p_extend[i],
        p_classical[i] + p_update[i] + p_extend[i] + p_external[i],
        p_classical[i] + p_update[i] + p_extend[i] + p_external[i] + p_both[i],
    ]:
        ax.plot([x_val, x_val], [i - bar_h/2, i + bar_h/2],
                color='#444444', linewidth=0.6, zorder=5)

# White bold labels — threshold lowered to 5%
for name, pcts, color, starts in bars_data:
    for i in range(len(families)):
        w = pcts[i]
        if w < 5.5:
            continue
        cx = starts[i] + w / 2
        ax.text(cx, i, f'{w:.0f}%', ha='center', va='center',
                fontsize=5, color='white', fontweight='bold')

# Axes
ax.set_yticks(y_pos)
ax.set_yticklabels(families, fontsize=6.5, fontweight='bold')
ax.set_xlim(0, 100)
ax.set_xlabel('Percentage of respondents', fontsize=7, labelpad=3)
ax.xaxis.set_major_formatter(mticker.FuncFormatter(lambda x, _: f'{x:.0f}%'))
ax.xaxis.set_major_locator(mticker.MultipleLocator(20))
ax.tick_params(axis='x', labelsize=6, pad=2)
ax.tick_params(axis='y', left=False, pad=2)
for s in ['top','right','left']: ax.spines[s].set_visible(False)
ax.spines['bottom'].set_linewidth(0.4)
ax.grid(axis='x', linewidth=0.25, alpha=0.4, color='#cccccc')
ax.set_axisbelow(True)
ax.invert_yaxis()

# Acronyms ABOVE
full_names = {'P&A':'Perception & Actuation','KNW':'Knowledge',
              'SYS':'System','MIS':'Mission','ENV':'Environment'}
l1 = '   '.join([f'{a} = {full_names[a]}' for a in families[:3]])
l2 = '   '.join([f'{a} = {full_names[a]}' for a in families[3:]])
fig.text(0.55, 0.98, l1, ha='center', va='top', fontsize=5, fontstyle='italic')
fig.text(0.55, 0.945, l2, ha='center', va='top', fontsize=5, fontstyle='italic')

plt.tight_layout(rect=[0, 0.18, 1, 0.92])

# ── Cluster legend ───────────────────────────────────────────────
bbox = ax.get_position()
al, ar = bbox.x0, bbox.x1
aw = ar - al

def swatch(x, y, color, label):
    sw, sh = 0.015, 0.012
    fig.patches.append(mpatches.FancyBboxPatch(
        (x, y - sh/2), sw, sh, boxstyle="square,pad=0",
        fc=color, ec='none', transform=fig.transFigure, clip_on=False))
    fig.text(x + sw + 0.003, y, label, ha='left', va='center',
             fontsize=4.5, color='#333333', transform=fig.transFigure)

hdr_y = 0.14
line_y = hdr_y - 0.012
item_y = 0.10

# Cluster 1: BT-centric
c1s, c1e = al, al + aw * 0.42
fig.text((c1s+c1e)/2, hdr_y, 'BT-centric', ha='center', va='center',
         fontsize=5, fontweight='bold', color='#333333', transform=fig.transFigure)
fig.add_artist(mlines.Line2D([c1s, c1e], [line_y, line_y],
               color='#aaaaaa', lw=0.5, transform=fig.transFigure, clip_on=False))
swatch(c1s,             item_y, c_classical, 'Classical')
swatch(c1s + aw*0.14,   item_y, c_update,    'Update')
swatch(c1s + aw*0.28,   item_y, c_extend,    'Extend')

# Cluster 2: External
c2s, c2e = al + aw*0.46, al + aw*0.62
fig.text((c2s+c2e)/2, hdr_y, 'External', ha='center', va='center',
         fontsize=5, fontweight='bold', color='#333333', transform=fig.transFigure)
fig.add_artist(mlines.Line2D([c2s, c2e], [line_y, line_y],
               color='#aaaaaa', lw=0.5, transform=fig.transFigure, clip_on=False))
swatch(c2s, item_y, c_external, 'External')

# Cluster 3: Combined
c3s, c3e = al + aw*0.66, al + aw*0.84
fig.text((c3s+c3e)/2, hdr_y, 'Combined', ha='center', va='center',
         fontsize=5, fontweight='bold', color='#333333', transform=fig.transFigure)
fig.add_artist(mlines.Line2D([c3s, c3e], [line_y, line_y],
               color='#aaaaaa', lw=0.5, transform=fig.transFigure, clip_on=False))
swatch(c3s, item_y, c_both, 'BT + Ext.')

# None
swatch(al + aw*0.88, item_y, c_none, 'None')

fig.savefig('rq2_stacked_bar.pdf', format='pdf', bbox_inches='tight', dpi=300)
fig.savefig('rq2_stacked_bar.png', format='png', bbox_inches='tight', dpi=300)
plt.close()

==> figures/src/rq2_validation_heatmap.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

# ── Font: Times New Roman ─────────────────────────────────────────
plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times New Roman', 'Times', 'DejaVu Serif']
plt.rcParams['mathtext.fontset'] = 'custom'
plt.rcParams['mathtext.rm'] = 'Times New Roman'
plt.rcParams['mathtext.it'] = 'Times New Roman:italic'

# ── Data ──────────────────────────────────────────────────────────
families = ['P&A', 'KNW', 'SYS', 'MIS', 'ENV']
approaches = [
    'Classical\nBTs',
    'Update\nBT',
    'Extend BT\nformalism',
    'External\nmodules',
    'Both BT +\nExternal',
    'None /\nOther',
]

# Rows = families, Cols = approaches (ordered BT-internal → external)
counts = np.array([
    [ 2,  4,  3, 18, 15,  4],  # P&A
    [ 7,  8,  6, 10, 12,  3],  # KNW
    [ 5,  9,  7,  9, 12,  4],  # SYS
    [ 6, 13,  9,  6, 10,  2],  # MIS
    [ 4,  5,  8,  7, 18,  4],  # ENV
], dtype=float)

row_totals = counts.sum(axis=1, keepdims=True)
pct = counts / row_totals * 100

# ── Figure ────────────────────────────────────────────────────────
fig, ax = plt.subplots(figsize=(3.5, 2.2))

cmap = plt.cm.magma_r
im = ax.imshow(pct, cmap=cmap, aspect='auto', vmin=0, vmax=45)

# ── Cell annotations: count + (pct%) ─────────────────────────────
for i in range(len(families)):
    for j in range(len(approaches)):
        val = pct[i, j]
        cnt = int(counts[i, j])
        color = 'white' if val > 22 else '#222222'
        fontw = 'bold' if val > 22 else 'normal'
        ax.text(j, i, f'{cnt}\n({val:.0f}%)',
                ha='center', va='center', fontsize=5.5, color=color,
                fontweight=fontw, linespacing=1.3)

# ── Axes ──────────────────────────────────────────────────────────
ax.set_xticks(np.arange(len(approaches)))
ax.set_xticklabels(approaches, fontsize=5.5, ha='center')
ax.set_yticks(np.arange(len(families)))
ax.set_yticklabels(families, fontsize=6.5, fontweight='bold')
ax.tick_params(axis='x', bottom=False, top=True,
               labelbottom=False, labeltop=True, pad=2)
ax.tick_params(axis='y', left=False, pad=3)

# ── Grid lines between cells ─────────────────────────────────────
for i in range(len(families) + 1):
    ax.axhline(i - 0.5, color='white', linewidth=1.2)
for j in range(len(approaches) + 1):
    ax.axvline(j - 0.5, color='white', linewidth=1.2)

for spine in ax.spines.values():
    spine.set_visible(True)
    spine.set_linewidth(0.5)
    spine.set_color('#999999')

# ── Vertical colorbar ────────────────────────────────────────────
cbar = fig.colorbar(im, ax=ax, fraction=0.03, pad=0.04, aspect=25)
cbar.set_label('% of respondents', fontsize=6, labelpad=4)
cbar.ax.tick_params(labelsize=5.5, length=2, width=0.4)
cbar.outline.set_linewidth(0.4)

# ── Acronym legend below ─────────────────────────────────────────
full_names = {
    'P&A': 'Perception & Actuation',
    'KNW': 'Knowledge',
    'SYS': 'System',
    'MIS': 'Mission',
    'ENV': 'Environment',
}
line1 = '   '.join([f'{a} = {full_names[a]}' for a in families[:3]])
line2 = '   '.join([f'{a} = {full_names[a]}' for a in families[3:]])
fig.text(0.45, -0.02, line1, ha='center', va='top',
         fontsize=5, fontstyle='italic')
fig.text(0.45, -0.065, line2, ha='center', va='top',
         fontsize=5, fontstyle='italic')

plt.tight_layout(rect=[0, 0.04, 1, 1])

# ── Save ──────────────────────────────────────────────────────────
fig.savefig('rq2_validation.pdf', format='pdf', bbox_inches='tight', dpi=300)
fig.savefig('rq2_validation.png', format='png', bbox_inches='tight', dpi=300)
plt.close()

==> figures/src/rq3_validation.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times New Roman', 'Times', 'DejaVu Serif']
plt.rcParams['mathtext.fontset'] = 'custom'
plt.rcParams['mathtext.rm'] = 'Times New Roman'
plt.rcParams['mathtext.it'] = 'Times New Roman:italic'

families = ['KNW', 'P&A', 'SYS', 'MIS', 'ENV']
N = len(families)
angles = np.linspace(0, 2 * np.pi, N, endpoint=False).tolist()
angles += angles[:1]

approaches = [
    {'name': 'Generation',  'data': [2.05, 2.02, 2.21, 2.71, 2.32], 'color': '#2a78d6'},
    {'name': 'Extension',   'data': [2.22, 2.14, 2.24, 2.50, 2.44], 'color': '#eb6834'},
    {'name': 'Evolution',   'data': [2.20, 2.05, 1.98, 2.54, 2.38], 'color': '#1baf7a'},
    {'name': 'Refinement',  'data': [2.24, 2.35, 2.41, 2.49, 2.45], 'color': '#eda100'},
]

# Two-column width (~7.16in for IEEE), 1×4 horizontal layout
fig, axes = plt.subplots(1, 4, figsize=(7.16, 2.4),
                         subplot_kw=dict(polar=True))

for idx, (ax, app) in enumerate(zip(axes, approaches)):
    values = app['data'] + app['data'][:1]

    ax.set_ylim(1, 3)
    ax.set_yticks([1, 1.5, 2, 2.5, 3])
    ax.set_yticklabels(['', '', 'Partial', '', 'Suitable'],
                       fontsize=4.5, color='#999999')

    ax.set_xticks(angles[:-1])
    ax.set_xticklabels(families, fontsize=6, fontweight='bold',
                       color='#555555')

    ax.spines['polar'].set_visible(False)
    ax.grid(color='#dddddd', linewidth=0.4)
    ax.tick_params(axis='x', pad=2)

    ax.plot(angles, values, color=app['color'], linewidth=1.5, zorder=3)
    ax.fill(angles, values, color=app['color'], alpha=0.12, zorder=2)
    ax.scatter(angles[:-1], app['data'], color=app['color'],
               s=12, zorder=4, edgecolors='white', linewidths=0.3)

    for i, (angle, val) in enumerate(zip(angles[:-1], app['data'])):
        offset_r = 0.28
        cos_a = np.cos(angle)
        if cos_a > 0.3:
            ha = 'left'
        elif cos_a < -0.3:
            ha = 'right'
        else:
            ha = 'center'
        ax.text(angle, val + offset_r, f'{val:.2f}',
                ha=ha, va='center', fontsize=4.5, color=app['color'],
                fontweight='bold')

    ax.set_title(app['name'], fontsize=7.5, fontweight='bold',
                 pad=10, color='#333333')

# Acronym legend at bottom
full_names = {
    'P&A': 'Perception & Actuation',
    'KNW': 'Knowledge',
    'SYS': 'System',
    'MIS': 'Mission',
    'ENV': 'Environment',
}
legend = '     '.join([f'{a} = {full_names[a]}' for a in families])
fig.text(0.5, -0.01, legend, ha='center', va='top',
         fontsize=5.5, fontstyle='italic', color='#777777')

plt.tight_layout(rect=[0, 0.04, 1, 1], w_pad=1.0)

fig.savefig('rq3_validation.pdf', format='pdf', bbox_inches='tight', dpi=300)
fig.savefig('rq3_validation.png', format='png', bbox_inches='tight', dpi=300)
plt.close()
